New result on Lane-Emden conjecture with exponents in a disk

We obtain new results on Lane-Emden conjecture to prove a Liouville theorem for the Lane-Emden system $$\begin{cases} -\Delta u=v^p,& x\in \mathbb{R}^N,\\ -\Delta v=u^q,& x\in \mathbb{R}^N,\end{cases}$$ with $N\ge3$, $p,q>0$, $pq>1$, and \[ \left(p-\frac2{N-2}\right)^2+ \left(q-\frac2{N-2}\right)^2\le\frac{2N^2}{(N-2)^2}, \] the system has no positive classical solution as $(p,q)$ in the disk unless $p=q=(N+2)/(N-2)$, no growth or decay assumptions are imposed, and the disk is tangent to the critical hyperbola. Especially, for $N\ge5$, the disk contains a nonempty open set not covered by the criteria of Busca-Man\'asevich~\cite{BM} and Souplet~\cite{Souplet}, or by the explicit conditions of Li-Li-Wei~\cite{LLW}. After reducing the exponent range by known Liouville criteria, we first construct vector fields to derive a divergence inequality, then apply Sobolev embedding theorem, Gagliardo-Nirenberg interpolation inequality, and Young's inequality to give a uniform local integral bound $\int_{B_1}(u^rv^{2p}+u^{2q}v^s)dx\le C(N,p,q)$ for suitable weights for any positive solution $(u,v)$, finally the nonexistence of positive classical solutions follows by scaling.

==> verify.py <==
"""第 3 节：由定义直接计算四个多项式的 Bernstein 系数并检查正性。
准备：python -m pip install -r requirements.txt
运行：python verify.py
只做精确整数、分数运算；不抽样、不使用小数，也不修改任何文件。
"""
from itertools import product  # 枚举所有的三重指标 (i,j,k)。
from math import comb  # comb(n,k) 就是二项式系数“n 选 k”。
import sympy as sp

h, y, z = sp.symbols("h y z")  # 形式变量，不是选定的数值。


def poly(expression):
    """展开并合并同类项；QQ 表示只允许有理数系数。"""
    return sp.Poly(expression, h, y, z, domain=sp.QQ)


# 一、按第 3 节的定义构造多项式。
P = (1 + h)**2
B, C, K = P + 1, P + 3, 5 - P
L = 4*B**2*C
p, q = P + h*y, P - h*y - h**2*z


def E(w):
    return 2*B*C*(K*w - B*(h + 2))


def M(w):
    return 2*B**3*C + 2*B*C*K*h*w - P*K**2*h**2*w**2


Eu, Ev = E(-y - h*z), E(y)
Mu, Mv = M(-y - h*z), M(y)
delta_u_hat = poly(Eu*(p*L + h*Eu) + (2 + h + y)*Mu**2)
delta_v_hat = poly(Ev*(q*L + h*Ev) + (2 + h - y - h*z)*Mv**2)
U = (poly(Mu - h*Eu)*poly(Mv - h*Ev)
     * poly(p*L + h*Eu + (p - 1)*Mu)
     * poly(q*L + h*Ev + (q - 1)*Mv))
V = poly(p)**2*poly(q)**2*poly(L)**2*poly(Mu)*poly(Mv)

# Q 表示论文中的带帽 Q；exquo 做精确多项式除法，不能整除就报错。
Q = (U - V).exquo(poly(h**3))
# as_expr() 取代数表达式，subs(z, 0) 令 z=0：取出不含 z 的部分。
Q0 = poly(Q.as_expr().subs(z, 0))
T = Q0.exquo(poly(y**2))  # T_* = Q(h,y,0)/y^2；整除依据见论文。
R_star = (Q - Q0).exquo(poly(z))  # 减去不含 z 的部分后，每项都含因子 z。
# 此时 Q = y^2*T + z*R_star；再按论文的定义构造 H_*。
H_star = 2*R_star + poly(B - 2*h*y - h**2*z)*T


# 二、按换基公式直接计算；把三重求和分成三次一重求和。
def bernstein(f):
    """计算 f 在 [0,8/15]×[0,1]×[0,1] 上的全部 Bernstein 系数。"""
    dh, dy, dz = map(int, f.degree_list())  # 各变量的次数，不是总次数。
    # range(d+1) 是 0,...,d；product 列出三个指标的全部组合。
    indices = list(product(range(dh + 1), range(dy + 1), range(dz + 1)))
    # nth(i,j,k) 取 h^i*y^j*z^k 的幂系数；缺项自动取零。
    # h=(8/15)*xi，所以先乘 (8/15)^i。Rational(8,15) 是精确分数。
    power = {(i, j, k): f.nth(i, j, k)*sp.Rational(8, 15)**i
             for i, j, k in indices}
    # power[i,j,k] 是缩放后 xi^i*y^j*z^k 的系数；下面依次换三个变量的基。
    # 一元换基公式：beta[I] = sum(a[i]*comb(I,i)/comb(d,i), i=0,...,I)。
    after_h, after_y, beta = {}, {}, {}
    # 第一步：固定 j,k，将 xi 的幂基换成 Bernstein 基，保存中间系数。
    for I, j, k in indices:
        after_h[I, j, k] = sum(power[i, j, k]*sp.Rational(comb(I, i), comb(dh, i))
                               for i in range(I + 1))
    # 第二步：固定 I,k，对上一步的系数继续作 y 方向的换基。
    for I, J, k in indices:
        after_y[I, J, k] = sum(after_h[I, j, k]*sp.Rational(comb(J, j), comb(dy, j))
                               for j in range(J + 1))
    # 第三步：固定 I,J，作 z 方向的换基，得到最终系数 beta[I,J,K]。
    for I, J, K in indices:
        beta[I, J, K] = sum(after_y[I, J, k]*sp.Rational(comb(K, k), comb(dz, k))
                            for k in range(K + 1))
    return (dh, dy, dz), beta  # 返回三个次数和全部系数。


# 三、检查全部系数的最小值；大于零就说明该多项式在盒子上为正。
polynomials = {
    "delta_u_hat": delta_u_hat, "delta_v_hat": delta_v_hat,
    "R_star": R_star, "H_star": H_star,
}
total = 0
for name, f in polynomials.items():
    degrees, beta = bernstein(f)  # 由当前多项式直接计算全部系数。
    minimum = min(beta.values())  # 取遍所有系数；最小值为正就说明全部为正。
    if minimum <= 0:
        raise ValueError(f"{name}: 最小系数 {minimum} 不是正数，判据未通过")
    total += len(beta)
    print(f"{name}: 次数={degrees}, 系数个数={len(beta)}, 最小系数={minimum}")
print(f"计算完成：共 {total} 个系数，全部严格为正。")

